Approximate Consistency and Prediction Algorithms in Quantum Mechanics

This dissertation investigates questions arising in the consistent histories formulation of the quantum mechanics of closed systems. Various criteria for approximate consistency are analysed. The connection between the Dowker-Halliwell criterion and sphere packing problems is shown and used to prove several new bounds on the violation of probability sum rules. The quantum Zeno effect is also analysed within the consistent histories formalism and used to demonstrate some of the difficulties involved in discussing approximate consistency. The complications associated with null histories and infinite sets are briefly discussed. The possibility of using the properties of the Schmidt decomposition to define an algorithm which selects a single, physically natural, consistent set for pure initial density matrices is investigated. The problems that arise are explained, and different possible algorithms discussed. Their properties are analysed with the aid of simple models. A set of computer programs is described which apply the algorithms to more complicated examples. Another algorithm is proposed that selects the consistent set (formed using Schmidt projections) with the highest Shannon information. This is applied to a simple model and shown to produce physically sensible histories. The theory is capable of unconditional probabilistic prediction for closed quantum systems, and is strong enough to be falsifiable. Ideas on applying the theory to more complicated examples are discussed.

==> programs/analyse.m <==
function analyse(datafilein,datafileout,datafileanal)
% Find out information about a run
% Looks at:		projection times
%				probabilities
%				projector ranks
%				change in projectors
%				degeneracy of Schmidt states
%				number of consistent possibilities
%				for a 2d system calulate projector angles
%				and returns tree information incorporating angles
%               calculates schmidt state information
%if nargin == 0
%	datain = 'temp';
%end

eval(['global ' globalvariables]) 		% Set the global variables

% Strip off trailing specifies if they are there
if nargin == 0
  datafilein   = 'temp.in.mat';
  datafileout  = 'temp.out.mat';
  datafileanal = 'temp.anal.mat';
elseif nargin == 1
  datafile = datafilein;
  datafilein   = [datafile '.in.mat'];
  datafileout  = [datafile '.out.mat'];
  datafileanal = [datafile '.anal.mat'];
elseif nargin == 2 % Take the outfile name of the form a.x 
  % and replace it with a.error.mat
  datafileanal = strrep(datafileout,'.out.mat','.anal.mat');
end

load(datafilein)
load(datafileout)

[t1,in] = sort (tree(1,:)); 	        % Sort the nodes into order
tree = tree(:,in); 							

disp('Constructing class-operators.');
% Now generate a class operator for each node of the tree
CO = zeros(dim*dim,size(tree,2)+1);
vec = zeros(3,size(tree,2)); % Three vectors correspondiong to spin

% First construct class operators for initial histories
% 
pts = progtime(projectstep);
P = eye(dim);
ihp = diag(inhistories'*inhistories); 	% Get initial probabilities
prs = find (tree(2,:)==1); 				% get parent nodes
for pn = 1:length(prs) 					% form initial class operators
  % Initial states may not be orthogonal
  h = tree(14:13+dim,pn);
  Q = h*h'/(h'*initial); 				% Create an operator
  CO(:,prs(pn)) = Q(:);
  P = P - Q; 							% Null-space projector		
  if dim1 == 2
	h1 = h(1:dim2); 					% Form spin vector from reduced
	h2 = h(dim2+(1:dim2)); 				% Density matrix
	vec(:,prs(pn)) = u2tso3([h1'*h1 h2'*h1; h1'*h2 h2'*h2]);
  end
end
disp('Initial class-operators constructed.')
CO(:,size(tree,2)+1) = P(:); 			% Null-space class-operator
for pn=2:noprojs  
  cnd = find(tree(2,:)==pn); 			% current two nodes
  pnd = tree(4,cnd); 					% parent of nodes.
  if (pnd(1) ~= pnd(2))
	error('different parents')
  end
  pnd(2) = [];
  T0 = tevol(pts(pn));
  T  = T0*tevol(pts(pn-1))';
  for t1 = 1:(size(tree,2)+1); 			% Time evolve all class operators
	CO(:,t1) = reshape(T*reshape(CO(:,t1),dim,dim),dim*dim,1);
  end
  % Now build child node projectors
  RP = reshape(projectoper(:,pn),dim1,dim1);
  RQ = eye(dim1)-RP;
  P = kron(RP,eye(dim2));
  Q = eye(dim)-P;
  COP = reshape(CO(:,pnd(1)),dim,dim); 	% Get parent class operator.
  ps = T0'*P * (COP *initial); 			% Create a projected history at t=0
  if norm(tree(14:13+dim,cnd(1)) - ps) < 1000*eps
	CO(:,cnd(1)) = reshape(P*COP,dim*dim,1);
	CO(:,cnd(2)) = reshape(Q*COP,dim*dim,1);
	if dim1 == 2; % Calculate vectors associated with projector
	  vec(:,cnd(1)) = u2tso3(RP)
	  vec(:,cnd(2)) = u2tso3(RQ);
	end
  elseif norm(tree(14:13+dim,cnd(2)) - ps) < 1000*eps
	CO(:,cnd(2)) = reshape(P*COP,dim*dim,1);
	CO(:,cnd(1)) = reshape(Q*COP,dim*dim,1);
	if dim1 == 2
	  vec(:,cnd(1)) = u2tso3(RQ);
	  vec(:,cnd(2)) = u2tso3(RP);
	end
  else
	error('cannot match probabilities')
  end
  disp(['Operator ' num2str(pn) ' out of ' ...
		num2str(noprojs) ' constructed.']);
end
cnd = find(tree(5,:)==0); % Terminal nodes have no children;
if length(cnd) ~= nohists 
  error('wrong number of terminal nodes')
end
disp('Checking that the class-operators generate the histories');
coh = zeros(dim,nohists); % Histories generated using class-operators
% Now translate back to t = 0 and check 
% that histories are correctly generated 
T  = tevol(pts(noprojs))';
for pn = 1:nohists 				% create histories using class-operator
  P = reshape(CO(:,cnd(pn)),dim,dim); 	
  P = T*P; 						% Evolve projectors back to t = 0
  CO(:,cnd(pn)) = P(:); 
  con(:,pn) = [norm(P,2); norm(P,'fro')];
  coh(:,pn) = P*initial; 		% make projection
end
[a,ii] = sort(diag(coh'*coh)); 
[b,jj] = sort(diag(histories'*histories));
coh(:,jj) = coh(:,ii); 			% rearrange to match histories
err = norm(coh - histories);
if err > 10000*eps
  error(['Class operators on initial state do ' ...
		'not match histories: ' num2str(err)])
end

decohmatrix = histories'*histories;
if norm(decohmatrix-coh'*coh) > 1000*eps
  error('Decoherence matrix does not match class operators')
end
                      %Stick vectors onto the bottom of the tree info
tree(11:13,:)=real(vec);
tree(8,:)=progtime(projectstep(tree(2,:))); % Projection times into
% x-positions for plotting trees

sev = zeros(Pdim,step); % Schmidt eigenvalues
sbu  = zeros(Pdim,step); % Changes in schmidt vectors;

for n=1:step
  [u,v,p] = schmidt (tevol(progtime(n),initial), dim2);
  sev(:,n) = p; 
  if n > 1
	sbu(:,n) = (1- abs(diag(u'*oldu)))/abs(diff(progtime([n n-1])));
  end
  oldu = u;
end


eval(['save ' datafileanal ' ' analysevariables]);


==> programs/calcdecoh.m <==
function [mindecoh,minprobs,dblmindecoh,minprobsgrad] = calcdecoh(t)
% Evolve histories and calculate decoherence matrix for each
% non-trivial combination.
% Accurate for dt down to 10*sqrt(eps), then errors creep in
% Specially adapted for the case of only two dimensions

eval (['global ' globalvariables])
durationcalcdecoh = durationcalcdecoh - cputime;
file = 'calcdecoh.m';
teps = 1e-6;
dblmindecoh = -1;
minprobsgrad = -1;
mindecoh = ones(nohists,PCdim);
minprobs = zeros(nohists,PCdim);


% Check time is in correct range
if tdependent==1
  if t < 0; t = 0; end;
  if t > 1; t = 1; end;
  if t > 1-teps; teps = 1-t; end;
end

step = step + 1;
if 20*floor(step/20) == step % Every twenty steps display step number
  fprintf(1,'%i ',step);
  if 200*floor(step/200) == step        % Every ten of those 
    disp(num2str(t));                   % New line and time
  end
end 

if exactder
  [T dT] = tevol(t);
else
  T = tevol(t);
end
cur = T*initial;

[u,v,p] = schmidt (cur, dim2);      % Calculate Schmidt decomposition
% Save Schmidt with normalisation states
if any(diff(p)>0) 
  error('Schmidt eigenvalues in wrong order'); 
end
if abs(sum(p)-1)>100*eps 
  error('Schmidt eigenvalues do not sum to one'); 
end
schmidtp = p;

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% Calculate Heisenberg picture projection operators
projectors = zeros(dim*dim,Pdim); 
for n=1:Pdim;
  P =  T'*kron(u(:,n)*u(:,n)',eye(dim2))*T;
  projectors(:,n) = P(:);
end

 
%%%%%%%%%% Calculate probabilities for the projectors %%%%%%%%%%%%%%
% Calculate projected states and probabilities
% probs is an array holding the probabilities for each projectors on
% each history. The 1st index numbers the projection, 
% the 2nd the history
decohb = zeros (dim*nohists,Pdim);      % decoherence basis
for k = 1:Pdim
  temp = reshape (projectors(:,k),dim,dim)*histories;
  decohb (:,k) = temp(:);
end
decohb = reshape(decohb,dim,nohists*Pdim);

% decohb is an array holding the effects of each projectors 
% on each history. The first index is the hilbert space and the
% 2nd index is nohists * (projection number -1) + history number
% Form a decoherence matrix which contains all possible
% interference terms nps contains probabilitites for all possible
% combinations of projections 

newdecohmatrix = [histories decohb]' * [histories decohb];
probs = real(diag(newdecohmatrix)'); % row vector
oldprobs = probs(1:nohists);
newprobs = reshape(probs(nohists+(1:nohists*Pdim)),nohists,Pdim);
nps = condsum(newprobs,PC);
nps = [nps oldprobs(ones(PCdim,1),:)'-nps];
minprobs = reshape(min(reshape(nps,PCdim*nohists,2)'),nohists,PCdim);
op = sqrt(probs);
% calculate minimum probabilities;

%%%%%%%%%%%%%%% Find non-trivial combinations %%%%%%%%%%%%%%%%%%%%%%%
% columns are significant projection combinations
% rows are different histories
% nontrivialcoms includes relative criteria 
if relnontriv == 0
  list = (minprobs >= delta);
else
  list = (minprobs./oldprobs(ones(1,PCdim),:)' >= delta) & ...
      (minprobs >= eps);
end
plpos = sum(list(:)>0); % Number of nontrivial posible extensions

 
numdecoh = 0;
if plpos > 0  %%%%% If there are some non-trivial histories. %%%%%%%% 
  if tdependent == 0
    %%%%%%%%%%%%%%% Check each combination for decoherence %%%%%%%%%%
    for l=1:nohists
      ll = sum(list(l,:)~=0);
      if ll > 0
        ndm = condsum(newdecohmatrix(1:nohists,...
			l+(1:Pdim)*nohists),PC(list(l,:)));
        % Now create other half of elements
        ndm = [ndm newdecohmatrix(1:nohists,l*ones(ll,1))-ndm];
        if (concriterion == 0) | (concriterion == 1)% DHC consistency
          ndm=ndm./(sqrt(oldprobs')*...
			  sqrt(nps(l,[list(l,:) list(l,:)])));
        end % Medium or Weak consistency ?
        if (concriterion == 0) | (concriterion ==  3)
          ndm = real(ndm);
        end
        ndm = abs(ndm);
        ndm(l,:) = 0*ndm(l,:);
        mindecoh(l,list(l,:)) = max([ndm(:,1:ll);ndm(:,ll+(1:ll))]);
      end
    end
  elseif tdependent == 1
    %%%%%%%%%%%% Check each combination for decoherence %%%%%%%%%%%%
    minprobs = min(reshape(newprobs,nohists,Pdim)');
    % if DHC criterion divide by sqrts of probabilitites
    if (concriterion == 0) | (concriterion == 1) % DHC consistency
      % This automatically marks trivial histories as inconsistent 
      % and prevents divide by zeros errors in calculating the DHC
      % matrix DM elements corresponding to trivial histories are
	  % set to one
      op = sqrt(probs);
      if relnontriv == 1
        ftriv = find(op < sqrt(delta) *...
			sqrt([oldprobs oldprobs oldprobs]));
      else
        ftriv = find (op < sqrt(delta));
      end
      op(ftriv) = ones(length(ftriv),1);
      newdecohmatrix = newdecohmatrix./(op'*op);
      newdecohmatrix(ftriv,ftriv) = ones(length(ftriv));
    end
    % if weak consistency just take the real part
    if (concriterion == 0) | (concriterion ==  3) % Weak consistency
      newdecohmatrix = real(newdecohmatrix);                
    else
      newdecohmatrix = abs(newdecohmatrix);                 
    end
    newdecohmatrix(eye(size(newdecohmatrix))) = zeros(length(op),1);
    
    % Stores largest term for each possible extension
    decohps = ones(1,plpos);        
    for n=1:plpos % Check each posibility in turn
      % Form index to construct decoherence matrix
      index = [1:nohists list(n)+nohists];
      index(list(n)) = list(n) + 2 * nohists;
      decohps(n) = max(reshape(newdecohmatrix(index,index),...
          (nohists+1)^2,1));
    end
    mindecoh(list) = decohps;
    
    numdecoh = sum(decohps <  epsilon); % no. of decoherent histories 
    
    dblmindecoh = ones(1,nohists);
    minprobsgrad = ones(1,nohists);
    if (nargout >= 3)                      % Check double projections
      % Calculate derivative of Heisenberg Schmidt projectors
      P1 = reshape(projectors(:,1),dim,dim);
      P2 = reshape(projectors(:,2),dim,dim);
      
      % Code for exact derivative
      if exactder
        drdt = conj(reshape(dT*initial,dim2,2)'*reshape(cur,dim2,2));
        drdt = drdt+drdt';     % Derivative of reduced density matrix
        s1 = u(:,1) * u(:,1)';
        s2 = u(:,2) * u(:,2)';
        sdu = (s1*drdt*s2 + s2*drdt*s1)/(p(1)-p(2));
        % Change in Heisenberg projection operator
        dP = dT'*T*P1 + P1*T'*dT + T'*kron(sdu,eye(dim2))*T;
      else
        % Code for approximating derivative
        Te = tevol(t+teps);
        cure = Te*initial;
        ue= schmidt (cure, dim2);
        dP = (Te' * kron(ue(:,1)*ue(:,1)',eye(dim2)) * Te - P1);
      end
      ndP = norm(dP);
      if ndP ~= 0
        dP = dP/ndP; % Normalise
      end % othewise just let drop through
      % Check derivative of Heisenberg projectors 
      %disp(norm(dP-dPn));
      % Check dT
      % disp(norm((Te-T)/teps-dT))); % Check dT
      % Check derivative of reduced density matrix
      %rdme = conj(reshape(cure,dim2,2)'*reshape(cure,dim2,2));
      %rdm = conj(reshape(cur,dim2,2)'*reshape(cur,dim2,2));
      %disp(norm((rdme-rdm)/teps-drdt));
      
      dh = dP * decohb; 
      ndh = sqrt(sum(conj(dh).*dh));
      f = find(ndh==0); 
      ndh(f) = eps*ones(size(f));          % Form decoherence matrix
      decohps = decohb'*dh./(sqrt(newprobs')*ndh);
      decohps(:,f) =  (epsilon + eps)*ones(2*nohists,length(f));
      if (concriterion == 0) | (concriterion ==  3)%Weak consistency
        decohps = real(decohps);
      else
        decohps = abs(decohps);
      end
      dblmindecoh = min(reshape(max(decohps),nohists,2)');
      % Probability gradient of smallest probability
      % minprobsgrad = real(diag(histories'*dP*histories))' .*...
      %  sign(diff(reshape(newprobs,nohists,2)'));
      minprobsgrad = ones(1,nohists);
    end  
    if any(dblmindecoh > 1)
      errorstr = 'Double projection DHC term is greater than one';
      save(errorfile);                      % Save all variables
      error(errorstr);
    end
  end % if tdependent
end % if plpos >0 
% Keep it continuous as used for Newton-Raphson and may miss
% search point dblmindecoh is not relevant for extensions that
% are not consistent.
progtime (step) = t;
nontrivstats (step) = plpos;
decohstats (step) = min(mindecoh(:));
dbldecohstats (step) = min(dblmindecoh);
ndecohstats (step) = numdecoh;

if numdecoh > 0 & min(abs(diff(schmidtp)))<0.00001
  errorstr =...
      'Schmidt states are degenerate and a projection can be made';
  save(errorfile);                      % Save all variables
  error(errorstr);
end

% Trace all the output of calcdecoh if TRACECALCDECOH == 1
global TRACECALCDECOH
if TRACECALCDECOH == 1
  global TRACEmindecoh TRACEminprobs TRACEdblmindecoh 
  global TRACEstep TRACEtime TRACEminprobsgrad 
  TRACEmindecoh     =...
      extendmatrix(TRACEmindecoh,     mindecoh(:)',NaN);
  TRACEminprobs     =...
      extendmatrix(TRACEminprobs,     minprobs(:)',NaN);
  TRACEdblmindecoh  =...
      extendmatrix(TRACEdblmindecoh,  dblmindecoh(:)',NaN);
  TRACEminprobsgrad =...
      extendmatrix(TRACEminprobsgrad, minprobsgrad(:)',NaN);
  TRACEstep         = [TRACEstep step];
  TRACEtime         = [TRACEtime t];
end

durationcalcdecoh = durationcalcdecoh + cputime;


==> programs/calclongtime.m <==
function f = calclongtime2(num,d1,d2,k,re)
% num = number of samples to approximate distribution
% d1 = dimension of system
% d2 = dimension of environment
% k = number of histories to go up to
% re = 0 weak consistency, take real part
% re = 1 strong consistency, take absolute value

if nargin == 4
  re = 1;
  or = 1;
elseif nargin == 5;
  or = 1;
end

d = d1*d2;                         % Total dimension

Pdim = min([d1 d2+1]);             % Number of basis projectors
PCdim = 2^(Pdim-1)-1;              % Number of different combinations
PC = 1:PCdim;
f = zeros(num,k);
for nn=1:num
  fprintf(1,'%g ',nn);
  if re == 1                       % Generate random histories
    th = randunitary(2*d,k,1);
    h = th(1:d,:) + i* th(d+(1:d),:);
  else
    h = randunitary(d,k,0);
  end
  ph = h(:,1);
  dm = reshape(sum(reshape( conj(ph(:,ones(1,k))).*h,d2,k*d1)),d1,k); 
  dm = condsum(dm',PC)';
  if re == 1
    dm = real(dm);
  end
  dm = abs(dm);
  p = sqrt(min([dm(:,1)';1-dm(:,1)'])');
  dm = dm./p(:,ones(1,k));
  dm(:,1) = zeros(PCdim,1);
  for l=1:k
    f(nn,l) = min(max(dm(:,1:l)'));% What is the best epsilon level
  end
end

if nargout == 0
  fn = [t sprintf('%03i',[d1 d2 maxhist]) ...
        sprintf('%1i',[re or]) ...
        sprintf('%06i',num) '.mat'];
  save(['/home/quark/jnm11/matlab/kent/cumdata/' fn],'f');
  plotcumulative(f)
  axis([0 1 0 1]);
  title('Orthogonal')
  xlabel('DHC value')
  ylabel('cumulative probability')
  f = [];
else
  f = sort(f); % Sort the data
end

if 0
  steps = 100;
  n = (1:k)'*ones(1,steps);
  e = ones(k,1)*(0:1/(steps-1):1);
  if re == 1
    p = 1-(1-erf(e*sqrt(d/2)).^n).^PCdim;
    ti = 'Weak DHC';
  else
    p = 1-(1-(1-exp(-e.^2*d)).^n).^PCdim;
    ti = 'Medium DHC';
  end
  plot(e(1,:),p')
  xlabel('DHC level')
  ylabel('Probability');
  title(ti);
end  







==> programs/checkconsistency.m <==
function [a,D] = checkconsistency(D,concriterion,epsilon)
% Check a decoherence matrix for consistency
% concrietrion = 0 weak DHC
%              = 1 medium DHC
%              = 2 weak absolute
%              = 3 medium absolute


if (concriterion == 0) | (concriterion ==  3)
  D = real(D); 							% weak consistency
end
D = abs(D);


if (concriterion == 0) | (concriterion ==  1) % DHC criterion
  p = sqrt(diag (D)); 					% get norms.
  D = D./(p*p'); 						% divide by norm of vectors.
end

D(eye(size(D))) = zeros (size(D,1),1); 	% remove diagonal elements.

a = max(D(:)) <= epsilon; 						% return truth value

==> programs/condsum.c <==
#include <math.h>
#include "mex.h"
#ifndef NULL
#define NULL ((void *)0)
#endif
void mexFunction(int nlhs, Matrix *plhs[], int nrhs, Matrix *prhs[]);

/* CMEX function to compute a sum of column vectors specified */
/* by the bit pattern in another vector, the second arguement. */
/* Gateway routine. */

/* Compile with the command :- cmex -O condsum.c  */
/* on an HP  cmex -O condsum.c */

void mexFunction (int nlhs, Matrix *plhs[], int nrhs, Matrix *prhs[])
     
{
  unsigned int i,m,n,numsums,numcols,numrows,index,maxnum;
  Real *pi,*pr,*opi,*opr,*tpr,*tpi,*pindex;
  
  if (nrhs != 2) 
	mexErrMsgTxt ("Two input arguments required.");
  else 
	if (nlhs > 1) 
	  mexErrMsgTxt ("Only one output argument is returned.");

  /* Check n vector is of the right form. */
  m = mxGetM(prhs[1]);
  n = mxGetN(prhs[1]);
  if (!mxIsNumeric (prhs[1]) || 
	  !mxIsFull (prhs[1]) || ((m > 1) && (n > 1)))
    mexErrMsgTxt ("n must be a real vector.");
  numsums = (m>n) ? m:n;        /* Number of sums to perform. */
  pindex = mxGetPr (prhs[1]);  
  /* Check A matrix is of the right form. */

  numcols = mxGetN (prhs[0]);
  numrows = mxGetM (prhs[0]);
  pi = mxGetPi (prhs[0]); 
  pr = mxGetPr (prhs[0]);
  if (!mxIsNumeric (prhs[0]) || !mxIsFull(prhs[0]) )
    mexErrMsgTxt ("A must be numeric.");
  if (numcols == 1)      /* Accept either row or column vectors. */
    {
      numcols = numrows;
      numrows = 1;
    }
  if (numcols > 32)
    mexErrMsgTxt ("No more than 32 columns can be used.");

  maxnum = 0xffffffff >> (32-numcols); /* Largest allowed number. */

  plhs[0] = mxCreateFull (numrows,numsums, (pi==NULL)?REAL:COMPLEX);
  opi = mxGetPi (plhs[0]); 
  opr = mxGetPr (plhs[0]);

  for (m = 0; m < numsums; m++)
    {
      n = 1;
      tpr = pr;
      tpi = pi;
      index = (unsigned long int)(pindex [m]);
      if (index > maxnum)/* Non existent column selected for sum. */
        mexErrMsgTxt ("Non existent column selected for sum.");
      while (index)             /* Step through bits. */
        {
          if (index & 1)        /* If we want this column. */
            {
              for (i = 0; i < numrows; i++)
                opr [i] += tpr [i]; /* Add on this column. */
              if (pi)
                for (i = 0; i < numrows; i++)
                  opi [i] += tpi [i]; /* Add on this column. */
            }
          index >>= 1;
          tpr += numrows;
          tpi += numrows;
        }
      opr += numrows;
      opi += numrows;
    }
}

  


==> programs/createdata.m <==
function createdata (datafile, seed)
% Creates a file containing the data set necessary to run the model
% The routine divides into three sections
% 1 Parameters which are independent of the model type
% 2 Parameters for random Hamiltonian model
% 3 Parameters for spin chain model

if nargin == 0                      % Input file name ? 
  datafile = 'temp';                % Default file name
end
if nargin < 2                       % Input seed ?
  seed = randn('seed');             % Save current seed
end

randn('seed',seed);                 % Set seeds for both 
rand('seed', randn('seed',seed));   % random number generators

tdependent = 0;     % 0 for constant Hamiltonian 
                    % 1 for time dependent Hamiltonian
                  
relnontriv = 0;     % 0 absolute non-triviality condition
                    % 1 relative non-triviality condition
concriterion = 3;   % 0 weak dhc
                    % 1 medium dhc 
                    % 2 real off-diagonal
                    % 3 abs off-diagonal
maxinf = 0;         % 0 extend at earliest time
                    % 1 extend at local information maximum
maxsteps = 1000;    % Maximum number of program steps
normaliseddq = 1;   % 0 unnormalised derivatives
                    % 1 normalise derivatives
exactder = 1;       % 0 approximate derivatives
                    % 1 use exact derivatives

% Stores a  description about the particular simulation
global informationstring
if length(informationstring') == 0
  informationstring = 'Null';       
end


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%                Random Hamiltonian model                  %
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
if ~tdependent  
  disp('Random Hamiltonian model')
  dim1 = 3;                        % system dimension
  dim2 = 15;                       % environment dimension
  dim = dim1 * dim2;               % total dimension
  maxnohists = 30;                 % maximum number of histories
  tmax = Inf;                      % no maximum time
  tmaxstep = .01;                  % maximum time step
  tminstep = 100*sqrt(eps);           % minimum time step
  delta = 0.0001;                  % non-triviality parameter
  ssize = 1000;                    % sample size for monte-carlo
  % estimation of epsilon
  % Choose epsilonarray
  if 1 % constant epsilon for any number of histories
	epsilonarray = 2*delta*ones(1,maxnohists);
  elseif 0 % pick according to estimated long time distribution
	wper=.8;   % Which percentile level
	epsilonarray = mcpercentileplot('l',wper,dim1,dim2,...
		maxnohists,wper,1,1);
  end 
  
  H = randn(dim)+i*randn(dim);     % Pick a Hamiltonian from the GUE
  H = (H + H')/2;
  [U,Ev] = eig (H);                % Diagonalise Hamiltonian
  Ev = real (diag (Ev));
  
  nhs = dim1; % rank of initial reduced density matrix
  nhs = 1;
  % or number of initial histories
  % pick initial histories
  inhistories = chooseinitialstates(dim1,dim2,nhs,0,0,'rank');
  % Add them together to create initial state
  if size(inhistories,2) > 1 
	initial = sum(inhistories')';
  else       
	initial = inhistories;
  end
  % Parameters for spin model are irrelevant
  spindir=[];spinshape=[];nspins=[];spinsep=[];
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%                   Spin Chain model                       %
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
else 
  disp('Spin chain model')
  dim1 = 2;                 % distinguished particle is spin 1/2
  nspins = 3;               % number of environment spins
  spinsep = 0;              % overlap between separated interactions
  spinshape = 1;            % form of theta functions
  dim2 = 2^nspins;          % system 2 dimension
  dim = dim1 * dim2;        % total dimension
  maxnohists = 2*dim;       % maximum number of histories
  delta = 1e-7;             % non-triviality parameter
  tmaxstep = 1e-2;          % maximum time step
  tminstep = 1e-6;          % minimum time step
  tmax = 1;                 % stop when t = 1
  epsilonarray = .001*ones(1,maxnohists);
  % Choose measurement directions close to z axis 
  % with a small perturbation
  e1 = 0.1;
  um = [0 0 1]';
  spindir = randvector(3,nspins,1,e1,um);

  nhs = 1;
                     % Environment initial sate
  spinup = zeros(dim2,1);spinup(1)=1;
  if 1               % no initial histories
    initial = kron(initial,spinup);
    inhistories = initial; % Now initial histories
  elseif 0           % Choose initial histories and state.
    initialv  = randvector (3,1,1); 
    [a b] = eig (so3tu2(initialv));
    initial = a(:,1);       
    %Choose history direction
    hv = randvector (3,1,1,e1^2,spindir(:,1));
    inhistories = [so3tu2(hv)*initial so3tu2(-hv)*initial];
    inhistories = [kron(inhistories(:,1),spinup),...
          kron(inhistories(:,2),spinup)]; 
  end
  % unused parameters for random Hamiltonian model
  H = []; Ev = []; U = [];
end %if spin model

% save all the parameters to the data file
eval(['save ' datafile '.in.mat ' invariables])


==> programs/dhc.m <==
function D = dhc(D,tol)
% Calculate the a DHC matrix

p = sqrt(real(diag (D)));						% get norms.
D = D./(p*p');							% divide by norm of vectors.
D(eye(size(D))) = zeros (size(p));		% remove diagonal elements.



==> programs/displaydata.m <==
function displaydata (datafile,commands)
% Display the data from a run of the model.
% The second optional string contains a list of commands separated
% by whitespace.
% They can specify what to plot or options.
% They are displayed as subplots working up from the first command
% to-  data plotted according to time ordering
% so-  data plotted according to program step ordering
% pt-  plot probability tree
% ds-  plot minimum decoherence stats
% dds- plot minimum decoherence stats for double projection
% pa-  display all the parameters
% nd-  plot number of decoherent posibilities
% nt-  plot number of nontrivial posibilities
% ta-  plot time against program step
% dd-  plot histogram of negative derivative of decoherence level
% st-  display various statistics
% ss-  display schmidt state information
% tf-  plot the time functions for the spin model
% ev-  plot Schmidt eigenvalues
% du-  plot time derivative of schmidt states
% pjt- plot projection times
%	 
% tr-  limit time range to following 2 vector using eval
% sr-  limit step range to following 2 vector using eval
% rr-  reset time and step range to default
% da-  set range for decoherence axis
% a particular range of program steps.
% optfunction is a string specifying what information to display.
%   

eval(['global ' globalvariables])  % Set the global variables

if nargin == 0
  datafile = 'temp';
end
if nargin <= 1
  commands =['pt ds pa'];
end
datafilein = [datafile '.in.mat'];
datafileout = [datafile '.out.mat'];
datafileanalyse = [datafile '.anal.mat'];
load(datafilein)
load(datafileout)

% return if data has not already been analysed
ff = filedate(datafileout,datafileanalyse);
if (ff == 3) | (ff == 2)
  disp('Analysing data.')
  analyse(datafile);
elseif ff<=1
  error([datafileout ' does not exist in current directory.']);
else
  disp('Loading analysed data.')
end

load(datafileanalyse);


srange = [1 step];                 % Work with whole range initially
trange = [min(progtime) max(progtime)];
range = trange;                    % default is plot against time
[torder tperm] = sort(progtime);   % Find correct time ordering
xr = torder;                       % x positions to plot against
yr = tperm;                        % order to plot data in
xp = progtime(projectstep);        % Projection times
clear temp;
paramh = 0;
displayparameters = 0;

clf
set (gcf,'clipping','off')
set (gcf,'defaultaxesclipping','off')

while any(~isspace(commands))      % Any commands left to process ?
  [cmd commands]=strtok(commands); % Get next command
  if strcmp(cmd,'to')              % change to plotting against time
    xr = torder;                   % x positions to plot against
    range = trange;                % Range for axis 
    yr = tperm;                    % order to plot data in
    xp = progtime(projectstep);    % Projection times
  elseif strcmp(cmd,'so')          % change to plotting against step
    xr = srange(1):srange(2);      % x positions to plot against
    range = srange;                % Range for axis 
    yr = srange(1):srange(2);      % order to plot data in
    xp = projectstep;              % Projections step numbers
  elseif strcmp(cmd,'rr')          % reset range to default
    srange = [1 step];             % reset range
    trange = progtime(srange);	 
  elseif strcmp(cmd,'sr')          % set step range
    [cmd commands]=strtok(commands);% Get parameter
    eval(['srange = ' cmd ';']); 
  elseif strcmp(cmd,'tr')          % set time range
    [cmd commands]=strtok(commands);% Get parameter
    eval(['trange = ' cmd ';']); 
  elseif strcmp(cmd,'da')          % set decoherence axis
    [cmd commands]=strtok(commands);% Get parameter
    eval(['daxis = ' cmd ';']);    % Get parameter
  elseif strcmp(cmd,'pt')          % plot probability tree
    axes
    displaytree(tree,dim1==2);
  elseif strcmp(cmd,'ss')      % display Schmidt state information
    axes
    n = sum(schmidtstats.*conj(schmidtstats));
    d = sum(schmidtstats(:,1:(step-1)).*conj(...
		schmidtstats(:,2:step)))./sqrt((n(1:(step-1)).*n(2:step)));
    d = (1-conj(d).*d)./abs(diff(torder));
    mmax = max(d(~(isnan(d)+(d==inf))));
    d = [0 d/mmax];                  
    phi = angle(schmidtstats(1,:)./schmidtstats(2,:))/(2*pi)+.5;
    theta = atan(abs(schmidtstats(1,:)...
		./schmidtstats(2,:).*exp(-i*phi)))/(2*pi)+.5;
    plot(xr,n(yr),xr,theta(yr),xr,phi(yr),xr,d(yr));
    axis ([range 0 1]);
    xlabel(['Max change is ' num2str(mmax)]);
    legend(['Prob ';'Theta';'Phi  '],100)
  elseif strcmp(cmd,'ev')          % Schmidt eigenvalues
    axes
    plot(xr,sev(:,yr));
    axis([range 0 1])
    title('Schmidt eigenvalues')
  elseif strcmp(cmd,'du')          % Change in Schmidt basis
    axes
    plot(xr,sbu(:,yr));
    a = [range 0 1];
    %sbu = sort(sbu(:));
    %a(4) = sbu(round(.97*length(sbu)));
    axis(a);
    title('Change in Schmidt basis')
  elseif strcmp(cmd,'pjt')         % plot projection times  
	axes
	plot(1:noprojs,progtime(projectstep),'x');
	xlabel('projection number');
	ylabel('time')
	title('Projection times')
  elseif strcmp(cmd,'ds')          % plot minimum decoherence stats
    axes
    ddss = decohstats(yr);
    ddss(ddss==1) = NaN*ddss(ddss==1);
    plot(xr,ddss);
    hold on
    lxp = (nohists-length(xp)):nohists;
    if lxp(1) == 0 lxp(1) = 1; end;
    ea = [epsilonarray(lxp);epsilonarray(lxp)];
    plot(xp,decohstats(projectstep),'x')
    ex = [range(1) xp;xp range(2)];
    h = plot(ex(:),ea(:));set(h,'color',[.2,.2,.2]);
    projectstep (noprojs+1) = step+1;
    % Meanx produces a mean for a continuous signal sampled at
    % irregular points.
    if 0
      for n = 1:noprojs
        mns = meanx(decohstats...
			(projectstep(n):(projectstep(n+1)-1)),...
            progtime(projectstep(n):(projectstep(n+1)-1)));
        line ([xp(n) xp(n+1)],[mns mns]);
      end
    end
    xp (noprojs+1) = [];
    projectstep (noprojs+1) = [];
    a = axis;
    a(1:2) = range;
    if exist('daxis')
      a(3:4) = daxis;
    end
    axis (a);
	xlabel('program time')
	title('Minimum consistency statistics');
  elseif strcmp(cmd,'dds')   % plot minimum decoherence stats 
   axes                     % for double projection
    plot(xr,dbldecohstats(yr));
    hold on
    ea = [epsilonarray((nohists-noprojs+1):nohists);...
            epsilonarray((nohists-noprojs+1):nohists)];
    ex = [xp;xp];
    plot(ex(2:(2*noprojs-2)),ea(2:(2*noprojs-2)));
    plot(xp,dbldecohstats(projectstep),'x')
    projectstep (noprojs+1) = step+1;
    a = axis;
    a(1:2) = range;
    if exist('daxis')
      a(3:4) = daxis;
    end
    axis (a);
    title('Minimum double decoherence stats');
  elseif strcmp(cmd,'pa')    % display all the parameters
    displayparameters = 1;   % Leave until the end
  elseif strcmp(cmd,'tf')    % plot the time functions for the
                             % spin model on the current axes
    a = axis;
    hand = plot(xr,a(4)*tfuncts(progtime(yr),nspins,spinsep));
    set(hand,'color',[0 1 0])
  elseif strcmp(cmd,'nd')    % plot number of possible combinations
    axes
    plot (xr,ndecohstats(yr));
    ax = axis;
    axis([range 0 ax(4)+1]);
    title('Number of consistent possiblities.')
  elseif strcmp(cmd,'nt')    % plot number of nontrivial combinations
    axes;
    plot (xr,nontrivstats(yr));
    ax = axis; 
    axis([range 0 ax(4)+1]);
    title('Number of nontrivial possibilities.')
  elseif strcmp(cmd,'ta')    % plot time against program step
    axes
    nan = NaN;
    plot(xr,progtime(yr));
    ax = axis;
    hold on 
    plot(xp,progtime(projectstep),'X')
    axis([range(:)' max([ax(3) trange(1)]) min([ax(4) trange(2)])]);
    title('Program time')
  elseif strcmp(cmd,'pa')    % analyse projectors
    t = (1:dim1)*dim2;
    t = t(ones(dim1,1),:);
    m = sparse(t,t',ones(1,dim1*dim1),dim,dim);
    for n=2:noprojs
      t1 = reshape(projectoper(:,n),dim,dim);
      t2 = reshape(t1(m),dim1,dim1);
      eval(['p' num2str(n) '= t2;']);
      r (n) = rank(t2);
    end
    plot(r)
  elseif strcmp(cmd,'dd')         % histogram of dDHC/dt
    dd = diff(decohstats)./diff(progtime);
    n = [find(isnan(dd)) find(dd>inf) projectstep];
    dd(n) = [];                   % Remove NaN's and positive changes
    [n,x]=hist(dd,20);
    axes
    bar(x,log(n+1));
    [m n] = min(dd);
    ylabel('Log(n+1)');
    xlabel(['dDHC/dt, min is ' num2str(m)]);
    title('Histogram to show negative changes in decoherence level');
    clear dd
  else
    error(['Unkown command ' cmd ' - ' commands]);
  end
end
%%%%%%%% Position axes  %%%%%%%%%%%%%%%%%%%%%%%%
set(gcf,'defaulttextfontsize',10);
h = text(0,0,'Dummy text');
set(h,'units','pixels')
th = get(h,'extent');
th = th(4);                       % height of text
delete (h);
h = get(gcf,'children');
na = length(h);
set(0,'units','pixels');
set(gcf,'units','pixels');
set(h,'units','pixels');
s = get(gcf,'position');          % left bottom width height
yoff = th;                        % Allow space for x-axis label
dy = s(4)-yoff;
if displayparameters == 1
  n = length(epsilonarray);
  epsilonpow = (epsilonarray(n)/epsilonarray(1))^(1/(n-1));
  s1 = sprintf('file %s, tminstep=%g, tmaxstep=%g', ...
      datafile,tminstep,tmaxstep);
  if tdependent == 1 s2 = 'spin model ';
  else               s2 = 'random Hamiltonian model, ';end
  s2 = [s2 sprintf('dimensions %ix%i, delta = %g, ',...
        dim1,dim2,delta)];
  if (std(epsilonarray)) < 100*eps
    s2 = [s2 sprintf('constant epsilon = %g',mean(epsilonarray))];
  else
    s2 = [s2 sprintf('emean=%g, estd=%g',...
          mean(epsilonarray),std(epsilonarray))];
  end
  if relnontriv == 0 s3 = 'absolute non triviality, ';
  else               s3 = 'relative non triviality, ';end
  if     concriterion == 0 s3 = [s3 'weak DHC, '];
  elseif concriterion == 1 s3 = [s3 'medium DHC, '];
  elseif concriterion == 2 s3 = [s3 'weak consistency, '];
  elseif concriterion == 3 s3 = [s3 'medium consistency, '];end
  s3 = [s3 'duration ' timestr(duration) ...
        sprintf(', steps %i, histories %i, information %g',...
        step,nohists,-tree(7,:)*log(tree(7,:)'))];
  texth = multiline(s1,s2,s3);    % Stick it at bottom of figure
  set(texth,'units','pixels')
  s1 = get(texth,'position');
  xoff = 1/2 * (s(3) - s1(3));
  set(texth,'position',[xoff s(4)-s1(4) s1(3:4)]);
  set(texth,'units','normalized')
  dy = dy - s1(4);
end
set(gcf,'defaulttextfontsize','remove');
dw = dy/na;                       % spacing for each axes 
for n = 1:na
  tw = get(h(n),'position');
  set(h(n),'position',[tw(1) (yoff+(na-n)*dw) tw(3) (dw-2*th)]);
  set(h(n),'units','normalized');
end
set(gcf,'units','normalized');


==> programs/displaytree.m <==
function p = displaytree (t,arrows)
% Plot a probability tree
% Global variable XTREESPACING controls how the xpositions are chose
% default - by tree depth, 1 - projection order, 2-projection time 
% t is of the form
% Row 1 :- Node number, a unique number for each node
% Row 2 :- Projection number, when the projection was made
% Row 3 :- Generation number, How deep into the tree we are
% Row 4 :- Parent node
% Row 5 :- Child 1 node, highest probability 
% Row 6 :- Child 2 node, lowest probability 
% Row 7 :- Node probability; if inf print string from row 14 onwards
% Row 8 :- Is created by the program for the x position.
% Row 9 :- is created by the program for the y position,
% Row 10 :- handle of line to parent
% Row 11-13 :- optional, contain vector representing projections
% xtreespacing is a global variables which determines if the tree
% is ordered by generation or time.10Sep-9:9:38-2
% arrow = 0 or 1 plot arrow or not
% sigfig = significant figures number of nodes to plot
[w i] = sort (t(1,:));          % Order nodes
t = t(:,i);
global SIGFIG
if length(SIGFIG) ~= 1
  sigfig = 5;
else
  sigfig = SIGFIG;
end

if nargin == 1
  arrows = 1;
end
  % Global variable controlling how the tree is drawn
global XTREESPACING

% First renumber nodes.
ind = zeros(1,max(t(1,:)));
ind(t(1,:)) = 1:size(t,2);
ind = [0 ind];
t([1 4 5 6],:) = reshape(ind(1+t([1 4 5 6],:)),4,size(t,2));

if XTREESPACING == 1 % x-position depends on projection order
  disp('treespacing')
  z = (t(5,:) == 0).*(t(4,:) == 0); % Find the root node
  t(8,z) = 2*ones(1,sum(z));        % Set position to 1
  z = t(5,:) ~= 0;                  % The nodes with children
  t(8,z) = t(2,t(5,z));             % Set y position
  z = (t(5,:) == 0).*(t(4,:) ~= 0); % Find the terminal nodes
  t(8,z) = t(8,t(4,z))+0.5;         % Set position past parent
elseif  XTREESPACING == 2           % y-positions is projection time
  t(8,:) = t(8,:)+1;                % Group by generation
  h = text((0:.25:1)+1,zeros(5,1),['0  ';'.25';'.5 ';'.75';'1  ']);
  set(h,'verticalalignment','Top')
else
  t(8,:) = t(3,:)+1;                % Group by generation
end
  
w = size(t,2);                      % How many nodes in tree
d = max(t(3,:));                    % how deep is the tree
g = (0.5).^(1:200);                 % Default y spacing
y = zeros(1,w);                     % Height of each node
np = sum(t(3,:)==1);                % Number of parents 
y(t(3,:)==1) = 0.5:np-0.5;          % First generation nodes.
t(9,t(3,:)==1)=0.5:np-0.5;
set(gca,'ColorOrder',[1 1 1])
set(gca,'LineStyleOrder','-')
set(gca,'clipping','off')
kk = 0.2;
if nargin > 2 
  d = min([d prune]); 
end
for n = 2:d
    c = t(1,t(3,:)==n);             % Get generation n nodes numbers
    p = t(4,c);                     % Get parents for n nodes
    y(c) = y(p) + ((t(5,p) == c) - 0.5) * 2 * g(n);
    tx = [n-1;n] * ones (1,length(c));
    [tz, i] = sort(y(c));           % Space the nodes
    y(c(i)) = 0.8*y(c(i)) + 0.2*(0:length(i)-1)/(length(i)-1)*np;
    ty = [y(p);y(c)];
    tx = [t(8,p);t(8,c)];           % x spacing
    t(9,c) = y(c);
    t(10,c) = line (tx,ty)';
end
hold on

if any(isinf(t(7,:)))
  s = setstr(t(14:size(t,1),:)');
else
  fstring = ['%' num2str(sigfig+2) '.' num2str(sigfig) 'f'];
  s = reshape(sprintf(fstring,t(7,:)),sigfig+2,w)';%Get probabilities
end

c = t(1,t(3,:)==1);                 % Get generation number ones.
tx = [ones(size(c));t(8,c)];        % x - coordinates for lines.
ty = [mean(y(c))*ones(1,length(c));y(c)]; 
t(10,c) = line (tx,ty)';

h = text(t(8,:),y,s,...
    'HorizontalAlignment','left','verticalAlignment','middle');
h = [h;text(tx(1),ty(1),'1 ',...
      'HorizontalAlignment','right','verticalAlignment','middle')];

if arrows == 1 & size(t,1)>=13        % Plot arrows if data is there
  a = axis;                           % Work out size forr arrows
  sx = abs(a(2)-a(1))/20;             % x size
  sy = abs(a(4)-a(3))/20;             % y size
  f = ((t(13,:)<0)+3)/4;              % Color according to up or down
  d = [t(11,:)'*sx t(12,:)'*sy];      % Direction forr arrow  
  x = sum(mget (t(10,:),'Xdata')')'/2;% x positions
  y = sum(mget (t(10,:),'Ydata')')'/2;% y positions
  arrow([x y],[x y] + d,'baseangle',30,'length',5,'tipangle',45,...
      'color',[f;f;f]);               % Draw the arrows
end
setsize;setsize;setsize;              % Makes tree exactly fit axes
set(h,'units','data' )
set(gca,'units','normalized','box','on','visible','off')
set(gca,'xticklabels',[],'xtick',[])
set(gca,'yticklabels',[],'ytick',[])












==> programs/globalvariables.m <==
function [s] = globalvariables
s = [...
    ...% Program parameters
    'initial ' ...          % Initial state
    'histories ' ...        % Heisenberg picture history states  
    'dim1 ' ...             % Dimension space 1
    'dim2 ' ...             % Dimension space 2
    'dim ' ...              % Total Hilbert space dimension
    'delta ' ...            % Non triviality level
    ...% Parameters used by tevol.m
    'spindir ' ...          % Direction of spin coupling 
    'spinsep ' ...          % Spin force range 
    'spinshape ' ...        % Paramater to shape time functions
    'nspins ' ...           % no. of environment spins in spin model
    'normaliseddq '...      % use normalised time derivatives
    'exactder '...          % Use exact derivatives
    'H ' ...                % Hamiltonian
    'Ev ' ...               % Energy eigenvalues
    'U ' ...                % Energy eigenstates
    'errorfile ' ...        % Name for error file 
    ...% Program flags     
    'relnontriv ' ...       % == 1 relative nontriviality condition
    'concriterion ' ...     % Which consistency criterion to use  
    'maxinf ' ...           % flag for maximum information
    'tdependent ' ...       % time dependent Hamiltonian
    ...% Program variables 
    'epsilon ' ...          % Current consistency level
    'nohists ' ...          % Number of histories
    'step ' ...             % Current program step
    ...% Program statistics
    'progtime ' ...         % Program time at each program step
    'decohstats ' ...       % Lowest decoherence level
    'dbldecohstats ' ...    % Lowest double decoherence level
    'ndecohstats ' ...      % Number of decoherent possibilities
    'nontrivstats ' ...     % Number of non trivial possibilities
    'durationcalcdecoh '... % Total duration in calcdecoh
    'durationtevol '...     % Total duration in tevol
    ...% Misc              
    'PC ' ...               % projector combinations
    'PCdim ' ...            % number of projector combinations
    'Pdim ' ...             % number of basis projectors
    ];



==> programs/invariables.m <==
function [s] = invariables
% Returns a string containing all the variables used in the .in files
s = [...
    'dim1 ' ...             % dimension of system space
    'dim2 ' ...             % dimension of environment space
    'dim ' ...              % total dimension of Hilbert space
... % Hamiltonian model variables
    'H ' ...                % Hamiltonian
    'Ev ' ...               % Energy eigenvalues
    'U ' ...                % Energy eigenstates
... % Spin model variables  
    'spindir ' ...          % array of spin directions
    'nspins ' ...           % number of environment spins
    'spinsep ' ...          % separation between interactions
    'spinshape ' ...        % parameter to shape time functions
    'normaliseddq ' ...     % use normalised time derivatives
    'exactder ' ...         % use exact derivatives
    ... % Initial conditions
    'initial '  ...         % initial state
    'inhistories ' ...      % initial histories
... % Time search parameters
    'tmaxstep ' ...         % maximum step in time
    'tminstep ' ...         % minimum step in time
... % Termination criteria  
    'maxsteps ' ...         % maximum number of program steps
    'tmax ' ...             % maximum time
    'maxnohists ' ...       % maximum number of histories
... % Model options         
    'relnontriv ' ...       % flag for relative non-triviality con.
    'tdependent ' ...       % flag for time dependent Hamiltonian
    'concriterion ' ...     % which consistency criteria
    'maxinf ' ...           % flag for maximum information
    ... % Model parameters  
    'delta ' ...            % non-triviality parameter
    'epsilonarray ' ...     % required approximate consistency level
... % Miscellaneous         
    'informationstring ' ...% information about a run
    'seed ' ...             % Seed used for generating random numbers
    ];


==> programs/mcpercentileplot.m <==
function ps = mcpercentileplot(t,p,d1,d2,maxhist,num,re,or)
% t = 'l' for long time 's' for short time
% plot percentiles for the Kent model
% p is array of the percentiles to plot
% d1 is dimension of system Hilbert space
% d2 is dimension of environment Hilbert space
% maxhist is how many histories to go up to
% Use a montecarlo simulation method.
% or = 1 for orthogonal vectors
% re = 1 for weak DHC
% num = number fo sample to use
% Checks to see if the data already exists via unique filename system

if nargin < 8
  or = 1;                               % Default to orthogonal
end
if nargin < 7
  re = 1;                               % Default to Weak DHC
end
if nargin < 6
  num = 100;                            % Default to 100 samples
end
if nargin < 5
  maxhist = d1*d2*(1+(re==1));% Default to maximum no. of histories
end

if  t ~= 'l' & t ~= 's'
  error('Neither short or long time selected')
end

p = p(:);                               % Ensure p is a column vector
lp = length(p);

% Sample the data
fn = [t sprintf('%03i',[d1 d2 maxhist]) ...
      sprintf('%1i',[re or]) ...
      sprintf('%06i',num) '.mat'];
if exist(fn) == 2
  load(fn)
  disp(['Data has been loaded from file ' fn])
else
  if t == 'l'
    f = calclongtime(num,d1,d2,maxhist,re);
  else  
    f = calcshorttime(num,d1*d2,d2,maxhist,re,or);
  end
  save(['/home/quark/jnm11/matlab/kent/cumdata/' fn],'f');
  disp(['Data had been created and saved in the file ' fn])
end

                                        % use linear interpolation
p1 = 1 + floor(p*(num-1));              % Integer component to use
ff = 1 + p*(num-1)-p1;                  % Fractional component
ps = f(p1,:).*ff(:,ones(1,maxhist))+...
    f(p1+1,:).*(1-ff(:,ones(1,maxhist)));


if strcmp(get(0,'UserData'),'colour')
  set(gcf,'DefaultAxesColorOrder',hsv(lp))
  set(gcf,'DefaultAxesLineStyleOrder','-')
end
plot(1:maxhist,ps)
a = axis;axis([0 maxhist a(3:4)]);
xlabel('number of Histories');
ylabel('DHP');

if re == 1  s1 = 'weak DHC';
else        s1 = 'medium DHC';
end

if or == 1  s2 = 'orthogonal Histories';
else        s2 = 'independent Histories';
end

if t == 'l' s3 = 'Long time';
else        s3 = 'Short time';
end

title([s3 ', d1 = ' num2str(d1) ', d2 = ' ...
	  num2str(d2) ', ' s1 ', ' s2]);

lg = reshape(sprintf('%3i%%',floor(100*p)),4,lp)';

legend(lg);

% Ensure that it is monotonic
f = find(diff(ps)<0);
while length(f) > 0
  ps([f f+1]) = (ps([f f]) + ps([f+1 f+1]))/2; % Average
  f = find(diff(ps)<0);
end


==> programs/model.m <==
function model(datafilein, datafileout)
% Runs as simulation on datafilein
% and writes the output to datafilout
% calls calcdecoh.m to try all combinations of
% Schmidt extensions

eval(['global ' globalvariables])       % Set the global variables
file = 'model.m';

global REQUESTTRACE
global REQUESTKEYBOARD 
cleartrace; % Clear trace variables

duration = -cputime;          % time total simulation
durationtevol = 0;            % time how long within tevol.m
durationcalcdecoh = 0;        % time how long within calcdecoh.m

NL = setstr(10);              % new line character

% Allow for different numbers of input arguments
if nargin == 0
  datafile = 'temp';
  datafilein = 'temp.in.mat';
  datafileout = 'temp.out.mat';
  errorfile = 'temp.error.mat';
elseif nargin == 1
  datafile = datafilein;
  errorfile = [datafile '.error.mat'];
  datafileout = [datafile '.out.mat'];
  datafilein = [datafile '.in.mat'];
else % Take the outfile name of the form a.x 
  % and replace it with a.error.mat
  datafile = strtok(datafileout,'.');
  errorfile = [datafile '.error.mat'];
end

S = str2mat(['** Model running on file:  ' datafilein],...
            ['** Creating file:          ' datafileout],...
            ['** Errors written to file: ' errorfile]);
l = size(S,2);
disp(str2mat('*'*ones(1,l+3),[S [' **'; ' **';' **']],...
    '*'*ones(1,l+3)));

load(datafilein)                 % Load in all the data

decohstats =   -ones(1,maxsteps);% largest off diagonal in D matrix
ndecohstats =  -ones(1,maxsteps);% how many satisfy criteria
progtime =     -ones(1,maxsteps);% time at each program step
nontrivstats = -ones(1,maxsteps);% how many non-trivial combinations

projectoper = [];         % projection operators used
projectstep = [];         % program steps projections made at
decohmatrices = [];       % decoherence matrices after projections
tree = [];                % history tree see, file maketree.m
tlast = 0;                % time of last projection
t = 0;                    % time to start at
histories = initial;      % current histories
nohists = 1;              % current number of histories 
step = 0;                 % current program step
noprojs = 0;              % number of projections that have been made
numdecoh = 0;             % number of consistent extensions
Pdim = min([dim1 dim2+1]);% number of basis projectors
PCdim = 2^(Pdim-1)-1;     % number of different combinations
PC = 1:PCdim;             % index of combinations

%%%%%%%%%%%%%%% Begin main loop %%%%%%%%%%%%%%%%%%%%%%%%%
while 1
  epsilon = epsilonarray(nohists); % current consistency parameter
  mindecoh = calcdecoh (t);        % consistency level for extension
  numdecoh=sum(mindecoh(:)<=epsilon);%number of consistent extensions
  if numdecoh == 0 & step~=1       % no extension to make
    tstep = abs((min(mindecoh(:))-epsilon)...
        *(progtime(step)-progtime(step-1))/...
        (eps + abs(decohstats(step) - decohstats(step-1))));
    % Limit time step
    tstep =  min([max([tminstep tstep]) tmaxstep]);
    t = t + tstep;                 % go forward a time step
  else                             % an extension is to be made
    if step == 1                   % use initial histories
      histories = inhistories;     % update histories
      nohists = size(histories,2); % new number fo histories
      noprojs = 0;                 % number of projections made
      if nohists == 1              
        disp ('One initial history generated.')
      else
        disp ([num2str(nohists) ' initial histories generated.'])
      end
      pp = real(diag(histories'*histories));% new probabilities
      numdecoh = -1;               
      % Check consistency of new histories
      [a d]=checkconsistency(histories'*histories,...
		  concriterion,epsilon);
      wh = 1;wp =1; % Which history, which projector
      decohstats(step) = max(max(d));
      mindecoh(wh,wp) = decohstats(step);
      % Check histories sum to initial state
      if    abs(sum(histories'*initial)-1) > 100*eps
        errorstr = 'Degenerate starting condition';
        save(errorfile);                % Save all variables
        error(errorstr)
      end
      % numdecoh = 0
      % Initialise probability tree
      tree = [(1:nohists);...  % 1, unique node number 
        ones(2,nohists);...    % 2-3, projection number and depth
        zeros(3,nohists);...   % 5-6 child nodes
        pp';...                % 7, Node probability
        1:nohists;...          % 8, link to histories
        zeros(5,nohists);...   % 9-13, Used by displaytree
        histories];            % 14-, History state at t=0
    else                       % not first timestep and numdecoh > 0
      if REQUESTTRACE==1       % trace many program variables
        cleartrace; traceon;
      end
      if REQUESTKEYBOARD==1    % enter interactive mode
        keyboard
      end
      % Search for earliest time where a non-trivial consistent 
      % extension can be made. Generically should only be one
      % posibility. o not go back before previous projection.
      % if t = tlast leave it there
      disp([NL 'Searching for lower edge.'])
      % Keep refining search until 
      % tstep = tminstep and numdecoh == 0 OR
      % tstep = tminstep and t = tlast
      f = find(mindecoh<=epsilon); % Which histories can be extended
      if length(f) == 0           % Something has gone wrong
        errorstr = 'No consistent extensions';
        save(errorfile);
        error(errorstr);
      end
      % t1 hold largest time with no consistent extensions
      % t2 holds smallest time with consistent extensions
      t1 = progtime(step-1); % time at last program step
      if t1 < tlast
        errorstr('t < tlast');
        save(errorfile);                % Save all variables
        error(errorstr);
      end
      t2 = t;                % current time
      tstep = (t2 - t1);     % time step size 
      t = (t1+t2)/2;         % bisect interval
      % Keep looping until the time steps have reduced to the
      % minimum and there is a consistent extension and the 
      % time is after the previous projection time
      n = 0; % Number of steps in loop
      while ((numdecoh ~= 0) & (t > tlast)) | (tstep > tminstep)
        n = n + 1;                 % Count steps
        mindecoh  = calcdecoh (t); % calculate consistency
        f = find(mindecoh<=epsilon);% which histories can be extended
        numdecoh = length(f);      % how many possibilities
        tstep = max([tstep/2 tminstep]);% half time step
        if numdecoh == 0           % no extensions
          t1 = max([t t1]);        % update lower limit 
          t = t + tstep;           % step forwards
        else                       % possible extensions
          t2 = min([t t2]);        % update upper limit
          t = t - tstep;           % step backwards
        end
        t = min([max([t, tlast]) tmax]);% Limit time range
      end
      if (t2 - t1) > 2*tminstep    % has it worked ?
        errorstr = 'Imprecise lower edge located.';
        save(errorfile);                % Save all variables
        error(errorstr)
      end
            
      t = t2;                      
      t1 = t;  % Calculate all variables at t2
      [mindecoh,minprobs,dblmindecoh,minprobsgrad] = calcdecoh(t);
      % which history to extend with which projector
      [wh wp] = find(mindecoh<=epsilon);
      % display information
      fprintf(1,[NL 'Lower edge at t = %g, ' ...
            '%i-%i transition, in %i steps' ...
            NL],t,numdecoh,length(wh),n);
      if  maxinf==0 % not looking for local information maximum 
        % is there more than one possible extension ?
        if length(wh) > 1 % pick the most consistent one 
          [wh wp] = find(mindecoh==min(mindecoh(:)));
          wh = wh(1); wp = wp(1);
          disp('WARNING, multiple extensions possible.')
        end
        % display information about program operation
        disp(['Projection made at time ' num2str(t) '.'])
		fprintf(1,['mindecoh %f, minprobs  %f, history %i, ' ...
			  'projector %i' NL],...
			  mindecoh(wh,wp),minprobs(wh,wp),wh,wp);
      elseif maxinf==1 % looking for local information maximum 
        disp('Searching for upper edge.')
        % initf stores which histories can be consistently extended
        f = find(mindecoh<=epsilon);
        lastdblmindecoh = 1; % Force a small 2nd step
        % f hold which histories can currently be extended
        % initf hold which histories could be 
		% extended at earlier times
        n = 0;
        flag = 1; tstep = tminstep; refine = 0; t = t - tstep;
        tminc = 2*tmax(ones(1,nohists));% earliest time at which 
        tminc(f) = t(~(~f));            % a history is consistent 
        tmaxc = zeros(1,nohists);% largest time before a transition
        tmaxc(f) = t(~(~f));                
        while  flag | (tstep > tminstep) | ~refine
          if flag ; t = t + tstep;
          else t = t - tstep; refine = 1;end
          t = min([max([t, tlast]) tmax]); % Limit range
          [mindecoh,minprobs,dblmindecoh,minprobsgrad]=calcdecoh(t);
          f = find(mindecoh<=epsilon);
          tminc(f) = min([tminc(f);t(~(~f))]);
                           % histories that were consistent earlier
          initf = find(tminc <= t); 
          f1 = (minprobsgrad(f) >= 0) & (dblmindecoh(f) >=  epsilon);
          f2 = (mindecoh(initf) <= epsilon);
          flag = all(f1) & all(f2);
          f3 = find(full(sparse(1,f(f1),1,1,nohists)...
              & sparse(1,initf(f2),1,1,nohists)));
          tmaxc(f3) = max([tmaxc(f3);t(~(~f3))]);
          if refine == 0 & flag > 0
            % Use Newton Raphson steps
            tstep = abs((min(dblmindecoh)-epsilon)) * tstep...
                / (eps + abs(min(dblmindecoh) - lastdblmindecoh));
          else
            tstep = tstep / 2;
          end
          tstep = min([tmaxstep max([tminstep tstep])]);
          lastdblmindecoh = min(dblmindecoh);
          n = n+1; 
          if n > 2000;
            errorstr = 'Failure to find upper edge';
            save(errorfile);                % Save all variables
            error(errorstr)
          end
          if t == tmax & flag % Got to the end and no minimum found
            break;
            disp ('No minimum found at final time')
          end
        end
        % Now find which history to extend
        if t == tmax & flag % Got to the end and no minimum found
          wh = f; % Project onto any consistent history
        else
          if any(mindecoh(initf) >= epsilon)
            wh = initf(find(mindecoh(initf) >= epsilon));
            ds = 'end of range';
          elseif any (minprobsgrad(f) <  0)
            wh = f(find(minprobsgrad(f) <  0));
            tmaxc(wh) = t(~(~wh)); 
            ds = 'local maximum';
          elseif any(dblmindecoh(f) <= epsilon)
            wh = f(find(dblmindecoh(f) <= epsilon));
            ds = 'double projection';
            tmaxc(wh) = t(~(~wh)); % Project at time when consistent
          else
            wh = [];
          end
        end
        
        if length(wh) > 1   % Select one with largest min probability
          [a b] = max(minprobs(wh));% which maximise the information
          wh = wh(b);
          disp('WARNING, multiple extensions possible.')
        elseif length(wh) == 0
          errorstr = 'The history to extend has not been found';
          save(errorfile);              % Save all variables
          error(errorstr)
        end
        
        t = tmaxc(wh);                    % set the time
        t2 = t;
        
        fprintf(1,[NL 'Upper edge t=%g in %i steps - ' ...
              ds ' history %i' NL],t,n,wh);
        [mindecoh,minprobs,dblmindecoh,minprobsgrad]=calcdecoh(t);
        disp(['Projection made at time ' num2str(t) '.'])
        fprintf(1,['mindecoh %f, minprobs  %f,' ...
              ' dblmindecoh  %f, minprobsgrad %f'],mindecoh(wh),...
			minprobs(wh),dblmindecoh(wh),minprobsgrad(wh));
        if (mindecoh(wh) >= epsilon)
          errorstr = 'Error choosing projection time';
          save(errorfile);         
          error(errorstr)
        end
        wp = 1; % Projector 1
      end % if maxinf 
      % Calculate projectors and perform projections
     
      T = tevol(t);                 % time evolution operator
      u = schmidt (T*initial, dim2);% Schmidt states
      for k=1:Pdim                  % make basis projectors
        pb(:,k) = reshape(u(:,k)*u(:,k)',dim1^2,1);
      end                           % make chosen projector
      Ps1 =  kron(reshape(condsum(pb,PC(wp)),dim1,dim1),eye(dim2));
      Ps2 = eye(dim)-Ps1;           % complement projector
      Ph1 = T'*Ps1*T;               % Heisenberg projector
      Ph2 = T'*Ps2*T;               % Heisenberg projector
      newh1 = Ph1 * histories(:,wh);% first new history
      newh2 = Ph2 * histories(:,wh);% second new history
      np = [newh1'*newh1 newh2'*newh2];% new probabilities
                   % check that these agree
      if abs(min(np) - minprobs(wh,wp)) > 200*eps
        errorstr = 'New histories have incorrect probabilities';
        save(errorfile);                % Save all variables
        error(errorstr)
      end
        
      % projector is of the form P1XI2
      % and only bother saving P1 part
      RP = Ps1(1:dim2:(dim-1),1:dim2:(dim-1));  
      if norm(kron(RP,eye(dim2)) - Ps1) > 100*eps
        errorstr = 'Wrong projector chosen';
        save(errorfile);             % Save all variables
        error(errorstr);
      end
      projectoper(:,noprojs+1) = RP(:);% save projection operator
      lastextended = [wh nohists+1]; % histories to extend
      histories(:,lastextended) = [newh1 newh2];
      % update probability tree
      en = find(tree(8,:)==wh);      % which node has been extended ?
      nn = size(tree,2);             % how many nodes are there
      tree(8,en) = 0;                % no longer a current node 
      if np(1)>np(2)                 % keep probabiklitites ordered
        tree([5 6],en) = [nn+1;nn+2];% update child nodes
      else
        tree([6 5],en) = [nn+1;nn+2];% update child nodes
      end
      tree = [tree [nn+1 nn+2; ...   % 1, unique node numbers
          noprojs+1 noprojs+1; ...   % 2, Projection number
          tree([3 3],en)'+1; ...     % 3, Tree depth
          en en; ...                 % 4, Parent node
          zeros(2,2); ...            % 5-6, Child nodes
          np; ...                    % 7, Probabilities
          lastextended;...           % 8, Which history vectors
          zeros(5,2);...             % 9-13, Used by displaytree
          [newh1 newh2]]];           % 14-,Heisenberg History vectors
    end                              % Projection has been made
    if any(np < .9*delta*(~relnontriv + relnontriv*sum(np)))
      errorstr = 'Trivial projection made';
      save(errorfile);               % Save all variables
      error(errorstr)
    end
      
    tlast = t;                         % time of last projection
    nohists = size(histories,2);       % current number of histories
    noprojs = noprojs + 1;             % number of projections made
    decohmatrix = histories'*histories;% current decoherence matrix
    % check that the enw decoherence matrix agrees with calcdecoh
    [a d]=checkconsistency(decohmatrix,concriterion,...
		epsilon+sqrt(eps));
    b = max(max(d(:,[wh nohists])));
    if ~a | abs(b - mindecoh(wh,wp))>10*sqrt(eps)
      errorstr = 'Decoherence matrix is not consistent.';
      save(errorfile);  
      error(errorstr)               
    end   
    % Save decoherence matrix after each projection
    decohmatrices = extendmatrix (decohmatrices,decohmatrix(:),-1);
             % Consistency level of extension
    epsilonstats(noprojs) = min(mindecoh(:));
    projectstep (noprojs) = step; % peojection amde at this step
  end% if consistent extensions
  %%%%%%% Check termination criteria %%%%%%%%%%%%%%%%%%%%%  
  % Reached final time: tmax
  % Maximum number of program steps: maxsteps
  % Maximum number of histories: maxnohists
  % No more non-trivial extensions are possible
  if ((t>=tmax) & (progtime(step)>=tmax)) | ...
        (step >= maxsteps) | (nohists >= maxnohists) |...
		(all(diag(decohmatrix)<2*delta) & (relnontriv==0))
    break;
  end
end
%%%%%%%%% finished %%%%%%%%%%
disp('  ')
% Reduce all arrays to the size actually used 
s = 1:step;
progtime      = progtime(s);
decohstats    = decohstats(s);
dbldecohstats = dbldecohstats(s);
nontrivstats  = nontrivstats(s);
ndecohstats   = ndecohstats(s);

% outvariables is a function which returns the names of the variable
% to be saved
duration = cputime+duration; % time taken for simulation
eval(['save ' datafileout outvariables])


==> programs/outvariables.m <==
function [s] = outvariables

s = [...
  ' step',...            % number of program steps executed 
  ' nohists',...         % number of histories
  ' noprojs',...         % number of projections made
  ' epsilonstats',...    % consistency level at each projection
  ' progtime',...        % time at each program step
  ' decohstats',...      % lowest consistency level
  ' dbldecohstats',...   % lowest double consistency  level
  ' ndecohstats ',...    % no. of extensions satisfying both criteria
  ' nontrivstats',...    % number of nontrivial combinations
  ' projectstep',...     % when projections were made
  ' projectoper',...     % reduced projection operator
  ' histories',...       % Heisenberg history vectors
  ' decohmatrices',...   % decoherence matrices after each projection
  ' tree'...             % probability tree information
  ' duration '...        % total duration  
  ' durationcalcdecoh'...% total duration in calcdecoh
  ' durationtevol'...    % total duration in tevol
  ];
 

==> programs/randunitary.m <==
function [x,iter] = randunitary (n,d,re)
% Return d random orthonormal vectors.
% If d is ommitted it is assumed to be n, 
% hence it generates a random unitary matrix
% if re = 1 generates real vectors and an orthogonal matrix

if nargin == 1
  d = n;
  re = 0;
elseif nargin == 2
  re = 0;
end

x = zeros (n,d);
y = randvector (n,1,re);
x(:,1)=y;

if d==1 return; end

if d > 1
  y = randvector (n,1,re);              % Get a new vector
  c = x(:,1)'*y;                        % Calculate inner products
  y = y - x(:,1).*c(ones(n,1),:);       % Subtract off
  x(:,2) = y ./ norm(y);
end

% Use Gram-Schmidt
for m = 3:d
  y = randvector (n,1,re);              % Get a new vector
  c = conj(x(:,1:(m-1))'*y);            % Calculate inner products
  y = y - sum(x(:,1:(m-1))'.*c(:,ones(n,1)))'; % Subtract off
  x(:,m) = y / norm(y);
end

% iterate to improve orthogonality
e = x'*x+eps;
iter = 0;
while (normest(eye(d)-e) > 5*d*eps) & (iter <= 20)
  x = 3/2*x-x*e/2;
  e = x'*x;
  iter=iter+1;
end





==> programs/randvector.m <==
function x = randvector (n,m,re,perturb,base)
% Return m random n-dimensional complex unit column vectors.
% Probability density is invariant under unitary transformations.
% optional arguments re = 1 pick real vectors
% If the fourth and fifth arguments are present unit vectors are
% returned which are centred around the base vector by adding on
% normal perturbations scaled by perturb.

if nargin == 1
	m = 1;
	re = 0;
elseif nargin == 2
  re = 0;
end
	
if n<1 | m<1 | (re~=0 & re~=1)
  error('Invalid inputs')
end

if isnan(n) | isnan(m) | isnan(re)
  x = NaN;
  return
end

if re == 0 
  x = randn(n,m) + i * randn(n,m);
else 
  x = randn(n,m);
end

if nargin == 5
  base = base(:);
  x = perturb*x + base(:,ones(1,m));
end

l = sqrt(sum(abs(conj(x).*x))); 		% Get norms 
x = x ./ l(ones(1,n),:); 				% Normalise









==> programs/schmidt.m <==
function [u,v,p,R] = schmidt (A, dim1);
% Constructs the reduced density matrix and calculates the 
% eigenstates and eigenvalues. u,v and p are such that :-
% v = (+) sqrt(p(i))*u(i)(X)v(i)		(X) = tensor product
% i.e. u and v are normalised Schmidt vectors..
% u will always be orthogonal though v may not be
tol1 = sqrt(eps);
tol2 = eps;
t = size (A);
if t(2) > 1 
	error ('Not a column vector.')
	return
end
dim2 = t (1) / dim1;
if dim2 > floor (dim2)	
	error ('Dim does not divide dimension of vector.')
	return
end
dim = min([dim1 dim2]);
A = reshape (A,dim1,dim2);
R = conj(A'*A); 			% Reduced density matrix.
[u,p] = eig (R); 			% Find dim2 eigenvectors and eigenvalues.
% NB u may not be orthogonal if the eigenvalues are nearly degenerate
[p,x] = sort(real(diag(-p))); % reorder so eigenvalues are in order.
u = u(:,x(1:dim));			  % Now find dim eigenvectors.
p = -p(1:dim);
q = sqrt(p)';
fq = find(abs(diff(p)')<=sqrt(tol1));% Find degenerate eignevalues 
while length(fq) > 0
  g = find(cumprod(diff([fq(1)-1 fq])==1));
  f = [fq(1) 1+fq(g)];
  fq(g) = [];
  u(:,f) = orth(u(:,f));        % Basis for the degenerate subspace
end
% and then the v's cannot accurately be generated by 
% dividing through by the q's
if ~any(p<=tol2)
  v = A * conj(u) ./ q(ones(dim1,1),:);
else 							% Construct orthogonal vectors directly
  nd = find (p>tol2); 			% So just make up some random ones.
  dg = find (p<=tol2);       
  v = zeros(dim1,dim);          % Construct nondegenerate vectors
  v(:,nd) = A * conj(u(:,nd)) ./ q(ones(dim1,1),nd);
  rv = randvector(dim1,length(dg));
  v(:,dg)=orth(rv-v*(v'*rv));
end

if 0 % Test code;
  if norm(u'*u-eye(dim)) > sqrt(eps)
	disp('u is not orthonormal');error;
  end
  t = zeros(dim1*dim2,1);
  for n=1:dim
	t = t + q(n) * kron (u(:,n),v(:,n));
  end
  if norm(t-A(:)) > sqrt(eps)
	disp(['Not a decomposition: ' num2str(norm(t-A(:)))])
  end
end

==> programs/tevol.m <==
function [T,dT] = tevol (t,state)
% Return the time evolution operator
% or time evolve vectors if a third argument is present
% The global flag TRDIR runs the models backwards if it's length is
% greater than 1 
% 22/4/96 First created
% modified to return derivative also if 2nd return argument is
%  present.

global tdependent U H Ev durationtevol

durationtevol = durationtevol - cputime;

dT = [];
if nargout <= 1
  if nargin == 1; 						% Return time evolution operator
	if tdependent == 0 					
	  T = U * diag(exp (-Ev * t * i)) * U';
	else
	  T = spinevol(t);
	end
  elseif nargin == 2 					% Time evolve states
	if tdependent == 0 			
	  T = (U * diag(exp (-Ev * t * i)) * (U'*state));
	else
	  T = spinevol(t,state);
	end
  else
	error('Unexpected number of arguments in tevol')
  end
elseif  nargout == 2  % dT has been requested
  if nargin == 1 
	if tdependent == 0
	  T = U * diag(exp (-Ev * t * i)) * U';
	  dT = -i*H;
	else
	  [T dT] = spinevol(t);
	end  
  elseif nargin == 2 					% Time evolve states
	if tdependent == 0 			
	  T = (U * diag(exp (-Ev * t * i)) * (U'*state));
	  dT = -i*H*state;
	else
	  [T dT] = spinevol(t,state);
	end
  else
	error('Unexpected number of arguments in tevol')
  end
else
  error('Unexpected number of output arguments in tevol');
end

durationtevol = durationtevol + cputime;



==> programs/tfuncts.m <==
function [q,dq] = tfuncts(t,n,spinsep,spinshape)
% Return scaled time functions
% n is how many scaled functions to return
% 0 <= t <= 1 is an array of times to calculate for 
% param controls the separation of the interaction points
% param = 0 totally separated interactions 
% param = 1 simultaneous interactions
% spinshape controls the shape of the curve
% spinshape > 1 flattens the ends 
% also returns derivative information in dq if present
% the columns of dq are normalised so that the largest element is 1
global normaliseddq
if nargin < 2
  n = 1;
end
if nargin < 3
  spinsep = 0;
end
if nargin < 4
  spinshape = 1;
end

t = t(:)';                         % make t a row vector
t = t(ones(n,1),:);                % extend it
w = 10*eps + 1/n + spinsep*(1-1/n);% width of each interaction
st = (1-spinsep)/n * (0:(n-1))';% Starting time for each interaction
st = st(:,ones(1,size(t,2)));
q = (t-st)/w;                           % create flat interactions
f1 = find(q<0);
f2 = find(q>1);
q(f1) = zeros(1,length(f1));
q(f2) = ones(1,length(f2));
if spinshape ~= 1
  tq = merfinv(q);
  q = merf(spinshape*tq);           % Shape interactions
end

if nargout == 2
  if spinshape ~= 1
    tq = tq.^2;
    if normaliseddq == 1 % Normalise so that largest element is 1   
      a  = min(tq);         
      dq =exp((1-spinshape^2)*(tq - a(ones(n,1),:) ));
    else
      dq = spinshape/w*exp((1-spinshape^2)*tq);
    end
  else
    dq = ones(size(q))/w;
  end
  dq(f1) = zeros(1,length(f1));
  dq(f2) = zeros(1,length(f2));
end

